Sparse Polynomial Chaos Expansions via Compressed Sensing and D-optimal Design

In the field of uncertainty quantification, sparse polynomial chaos (PC) expansions are commonly used by researchers for a variety of purposes, such as surrogate modeling. Ideas from compressed sensing may be employed to exploit this sparsity in order to reduce computational costs. A class of greedy compressed sensing algorithms use least squares minimization to approximate PC coefficients. This least squares problem lends itself to the theory of optimal design of experiments (ODE). Our work focuses on selecting an experimental design that improves the accuracy of sparse PC approximations for a fixed computational budget. We propose DSP, a novel sequential design, greedy algorithm for sparse PC approximation. The algorithm sequentially augments an experimental design according to a set of the basis polynomials deemed important by the magnitude of their coefficients, at each iteration. Our algorithm incorporates topics from ODE to estimate the PC coefficients. A variety of numerical simulations are performed on three physical models and manufactured sparse PC expansions to provide a comparative study between our proposed algorithm and other non-adaptive methods. Further, we examine the importance of sampling by comparing different strategies in terms of their ability to generate a candidate pool from which an optimal experimental design is chosen. It is demonstrated that the most accurate PC coefficient approximations, with the least variability, are produced with our design-adaptive greedy algorithm and the use of a studied importance sampling strategy. We provide theoretical and numerical results which show that using an optimal sampling strategy for the candidate pool is key, both in terms of accuracy in the approximation, but also in terms of constructing an optimal design.

==> figure_printing.m <==
%This is for manufacture sparse functions (relative error)
close all; 
figure
semilogy(sample_sizes,SP_stats(:,1),'*-',sample_sizes,GDSP_stats(:,1),'o-', sample_sizes, DSP_stats(:,1),'d-',sample_sizes,ORACLE_stats(:,1),'h-','markersize',12,'linewidth',3);
L = legend('Coh-Opt','D-Coh-Opt','Seq-D-Coh-Op','Oracle','location','best')
%L = legend('MC','D-MC','Seq-D-MC','Oracle','location','best')
grid on
set(L,'interpreter','latex','fontsize',18);
xlim([sample_sizes(1),sample_sizes(end)])
ylim([min([SP_stats(:,1); DSP_stats(:,1);GDSP_stats(:,1);ORACLE_stats(:,1)]),max([SP_stats(:,1); DSP_stats(:,1);GDSP_stats(:,1);ORACLE_stats(:,1)])])
xlabel('Sample Size $N$','interpreter','latex','fontsize',24)
ylabel('Rel. Error','interpreter','latex','fontsize',24)
title(['$(d,p) = $','(',num2str(dim),',', num2str(order),')'],'interpreter','latex','fontsize',24);
set(gca,'FontSize',20)

%%
print_name = ['MFS_rel_err_p',num2str(order),'_d',num2str(dim)]
%print_name = ['MFS_rel_err_standard']
print(print_name,'-depsc','-r300')

%% This is for manufactured sparse functions (standard dev of relative error)
close all
figure
semilogy(sample_sizes,SP_stats(:,2),'*-',sample_sizes,GDSP_stats(:,2),'o-', sample_sizes, DSP_stats(:,2),'d-','markersize',12,'linewidth',3);
L = legend('Coh-Opt','D-Coh-Opt','Seq-D-Coh-Op','location','best')
%L = legend('MC','D-MC','Seq-D-MC','location','best')
grid on
set(L,'interpreter','latex','fontsize',18);
xlim([sample_sizes(1),sample_sizes(end)])
ylim([min([SP_stats(:,2); DSP_stats(:,2);GDSP_stats(:,2)]),max([SP_stats(:,2); DSP_stats(:,2);GDSP_stats(:,2)])])
xlabel('Sample Size $N$','interpreter','latex','fontsize',24)
ylabel('Std of rel. error','interpreter','latex','fontsize',24)
title(['$(d,p) = $','(',num2str(dim),',', num2str(order),')'],'interpreter','latex','fontsize',24);
set(gca,'FontSize',20)

%%
print_name = ['MFS_std_p',num2str(order),'_d',num2str(dim)]
%print_name = ['MFS_std_standard']
print(print_name,'-depsc','-r300')

%% This is for manufacture sparse functions percent support estimated correctly
close all
figure
plot(sample_sizes,100*SP_stats(:,3),'*-',sample_sizes,100*GDSP_stats(:,3),'o-', sample_sizes, 100*DSP_stats(:,3),'d-','markersize',12,'linewidth',3);
L = legend('Coh-Opt','D-Coh-Opt','Seq-D-Coh-Op','location','best')
%L = legend('MC','D-MC','Seq-D-MC','location','best')
grid on
set(L,'interpreter','latex','fontsize',18);
xlim([sample_sizes(1),sample_sizes(end)])
ylim([100*min([SP_stats(:,3); DSP_stats(:,3);GDSP_stats(:,3)]),100])
xlabel('Sample Size $N$','interpreter','latex','fontsize',24)
ylabel('\% of $\mathcal{S}$ identified on average','interpreter','latex','fontsize',24)
title(['$(d,p) = $','(',num2str(dim),',', num2str(order),')'],'interpreter','latex','fontsize',24);
set(gca,'FontSize',20)

%%
print_name = ['MFS_supp_p',num2str(order),'_d',num2str(dim)]
%print_name = ['MFS_supp_standard']
print(print_name,'-depsc','-r300')



%% This is for the duffing, ishigami, and wingweight (relative error)
close all;
figure;
semilogy(sample_sizes,SP_stats(:,1),'*-',sample_sizes,GSP_stats(:,1),'o-', sample_sizes, DSP_stats(:,1),'d-','markersize',12,'linewidth',3);
%L = legend('SP','SP$(\Psi_N)$','DSP','location','best');
L = legend('Coh-Opt','D-Coh-Opt','Seq-D-Coh-Op','location','best')
ylim([min([SP_stats(:,1); DSP_stats(:,1);GSP_stats(:,1)]),max([SP_stats(:,1); DSP_stats(:,1);GSP_stats(:,1)])]);
grid on;
set(L,'interpreter','latex','fontsize',18);
xlim([sample_sizes(1),sample_sizes(8)]);
%xlim([sample_sizes(1),303])
xlabel('Sample Size $N$','interpreter','latex','fontsize',24);
ylabel('Rel. Error','interpreter','latex','fontsize',24);
%title(['$(d,p) = $','(',num2str(dim),',', num2str(order),')'],'interpreter','latex','fontsize',24);
set(gca,'FontSize',20);
%%
save_name = ['duffing_rel_err_p',num2str(order)]
print(save_name,'-depsc','-r300')



%%  This is for the duffing, ishigami, and wingweight (standard dev of relative  error)
close all
figure
semilogy(sample_sizes,SP_stats(:,2),'*-',sample_sizes,GSP_stats(:,2),'o-', sample_sizes, DSP_stats(:,2),'d-','markersize',12,'linewidth',3);
%L = legend('SP','SP$(\Psi_N)$','DSP','location','best')
L = legend('Coh-Opt','D-Coh-Opt','Seq-D-Coh-Op','location','best')
grid on
xlim([sample_sizes(1),sample_sizes(8)])
ylim([min([SP_stats(:,2); DSP_stats(:,2);GSchP_stats(:,2)]),max([SP_stats(:,2); DSP_stats(:,2);GSP_stats(:,2)])])
set(L,'interpreter','latex','fontsize',18);
%%
%xlim([sample_sizes(1),303])
xlabel('Sample Size $N$','interpreter','latex','fontsize',24)
ylabel('Std of rel. error','interpreter','latex','fontsize',24)
%title(['$(d,p) = $','(',num2str(dim),',', num2str(order),')'],'interpreter','latex','fontsize',24);
set(gca,'FontSize',20);
%%
save_name = ['duffing_std_p',num2str(order)]
print(save_name,'-depsc','-r300')


%% This creates histograms of the optimality criterion
close all;
figure
%figure('Position', [100, 100, 1000, 600]);
%semilogy(sample_sizes,SP_stats(:,2),'*-',sample_sizes,GSP_stats(:,2),'o-', sample_sizes, DSP_stats(:,2),'d-','markersize',12,'linewidth',3);
%L = legend('SP','SP$(\Psi_N)$','DSP','location','best')
load('doe_results_250N_1000M_2d_20p_L_S')

histogram(design_scores,'normalization','cdf','LineWidth',1)
grid on
ylim([0,1])
hold on
load('doe_results_250N_1000M_2d_20p_L_C')
histogram(design_scores,7,'normalization','cdf','LineStyle','-.','LineWidth',1)

set(gca,'Xscale','log')

%[f,x] = ecdf(design_scores);
%plot(x,f,'linewidth',3);
%xlim([sample_sizes(1),sample_sizes(end)])
%ylim([min([SP_stats(:,2); DSP_stats(:,2);GSP_stats(:,2)]),max([SP_stats(:,2); DSP_stats(:,2);GSP_stats(:,2)])])
%set(L,'interpreter','latex','fontsize',18);
%xlim([sample_sizes(1),303])
xlabel('$\vert \tilde{\bf{M}} \vert^{1/P}$','interpreter','latex','fontsize',24)
ylabel('Cumulative Probability','interpreter','latex','fontsize',24)
title(['$(d,p) = $','(',num2str(dimension_of_points),',', num2str(order),')'],'interpreter','latex','fontsize',24);
%ylabel('Std of rel. error','interpreter','latex','fontsize',24)
%title(['$(d,p) = $','(',num2str(dim),',', num2str(order),')'],'interpreter','latex','fontsize',24);
L = legend('MC','Coh-Opt','location','NorthWest')
set(L,'interpreter','latex','fontsize',18);
set(gca,'FontSize',20)

%%
save_name = ['doe_test_p',num2str(order),'_d',num2str(dimension_of_points ),'_',polytype]
print(save_name,'-depsc','-r300')

